The Galaxy Clustering Crisis in Abundance Matching

Galaxy clustering on small scales is significantly under-predicted by sub-halo abundance matching (SHAM) models that populate (sub-)haloes with galaxies based on peak halo mass, $M_{\rm peak}$. SHAM models based on the peak maximum circular velocity, $V_{\rm peak}$, have had much better success. The primary reason $M_{\rm peak}$ based models fail is the relatively low abundance of satellite galaxies produced in these models compared to those based on $V_{\rm peak}$. Despite success in predicting clustering, a simple $V_{\rm peak}$ based SHAM model results in predictions for galaxy growth that are at odds with observations. We evaluate three possible remedies that could "save" mass-based SHAM: (1) SHAM models require a significant population of "orphan" galaxies as a result of artificial disruption/merging of sub-haloes in modern high resolution dark matter simulations; (2) satellites must grow significantly after their accretion; and (3) stellar mass is significantly affected by halo assembly history. No solution is entirely satisfactory. However, regardless of the particulars, we show that popular SHAM models based on $M_{\rm peak}$ cannot be complete physical models as presented. Either $V_{\rm peak}$ truly is a better predictor of stellar mass at $z\sim 0$ and it remains to be seen how the correlation between stellar mass and $V_{\rm peak}$ comes about, or SHAM models are missing vital component(s) that significantly affect galaxy clustering.

==> modify_bib.sh <==
#!/bin/bash

sed -i -e 's/journal = {arXiv}/journal = {ArXiv e-prints}/g' bib.bib
sed -i -e 's/pages = {arXiv:.*//g' bib.bib
sed -i -e 's/eprinttype.*//g' bib.bib
sed -i -e 's/eprintclass.*//g' bib.bib


==> update_figures.sh <==
#!/bin/bash

echo "Copying figure pdf's to the figures folder to be used when compling the latex draft..."

#figure 1
cp ../figures/SHAM_models_venn_diagram.pdf ./figures/

#figure 2
cp ../figures/stellar_mass_function.pdf ./figures/

#figure 3
cp ../figures/wp_comparison.pdf ./figures/

#figure 4
cp ../figures/f_sat_mstar.pdf ./figures/

#figure 5
cp ../figures/mpeak_vs_vpeak.pdf ./figures/

#figure 6
cp ../figures/SMHM_comparison.pdf ./figures/

#figure 7
cp ../figures/mstar_of_z_rm.pdf ./figures/

#figure 8
cp ../figures/stellar_mass_zform.pdf ./figures/

#figure 9
cp ../figures/stellar_mass_function_evolution.pdf ./figures/



